Adler function, Bjorken Sum Rule and Crewther-Broadhurst-Kataev relation with generic fermion representations at order $O(\alpha^4_s)$

We compute the nonsinglet Adler $D$-function and the coefficient function for Bjorken polarized sum rules $S^{Bjp}$ at order $O(\alpha_s^4)$ in an extended QCD model with arbitrary number of fermion representations. The Crewther-Broadhurst-Kataev (CBK) relation in this order is confirmed.

==> anc/results_ABC.mres <==
CBJpola4 = 1 - 3*a*cf + a^2*(-23*ca*cf + (21*cf^2)/2 - 11*ca*cf*LMQ + 
       8*cf*nfcf0 + 4*cf*LMQ*nfcf0) + a^3*((-10874*ca^2*cf)/27 + 
       (1241*ca*cf^2)/9 - (3*cf^3)/2 - (608*ca^2*cf*LMQ)/3 + 77*ca*cf^2*LMQ - 
       (121*ca^2*cf*LMQ^2)/3 + (7070*ca*cf*nfcf0)/27 - (664*cf^2*nfcf0)/9 + 
       140*ca*cf*LMQ*nfcf0 - 28*cf^2*LMQ*nfcf0 + (88*ca*cf*LMQ^2*nfcf0)/3 - 
       (920*cf*nfcf0^2)/27 - (64*cf*LMQ*nfcf0^2)/3 - (16*cf*LMQ^2*nfcf0^2)/
        3 + 59*cf*nfcf1 + 12*cf*LMQ*nfcf1 - (176*ca*cf^2*z3)/3 + 
       48*ca*cf*nfcf0*z3 + (64*cf^2*nfcf0*z3)/3 - 48*cf*nfcf1*z3 + 
       (440*ca^2*cf*z5)/3 - (160*ca*cf*nfcf0*z5)/3) + 
     a^4*((-8004277*ca^3*cf)/972 + (1071641*ca^2*cf^2)/216 - 
       (3707*ca*cf^3)/18 - (4823*cf^4)/8 - (275951*ca^3*cf*LMQ)/54 + 
       (15793*ca^2*cf^2*LMQ)/9 - (33*ca*cf^3*LMQ)/2 - 
       (3718*ca^3*cf*LMQ^2)/3 + (847*ca^2*cf^2*LMQ^2)/2 - 
       (1331*ca^3*cf*LMQ^3)/9 + (1238827*ca^2*cf*nfcf0)/162 - 
       (106081*ca*cf^2*nfcf0)/27 + (5912*cf^3*nfcf0)/9 + 
       (46229*ca^2*cf*LMQ*nfcf0)/9 - (13528*ca*cf^2*LMQ*nfcf0)/9 + 
       6*cf^3*LMQ*nfcf0 + 1294*ca^2*cf*LMQ^2*nfcf0 - 308*ca*cf^2*LMQ^2*
        nfcf0 + (484*ca^2*cf*LMQ^3*nfcf0)/3 - (165283*ca*cf*nfcf0^2)/81 + 
       (16114*cf^2*nfcf0^2)/27 - (13918*ca*cf*LMQ*nfcf0^2)/9 + 
       (2656*cf^2*LMQ*nfcf0^2)/9 - 424*ca*cf*LMQ^2*nfcf0^2 + 
       56*cf^2*LMQ^2*nfcf0^2 - (176*ca*cf*LMQ^3*nfcf0^2)/3 + 
       (38720*cf*nfcf0^3)/243 + (3680*cf*LMQ*nfcf0^3)/27 + 
       (128*cf*LMQ^2*nfcf0^3)/3 + (64*cf*LMQ^3*nfcf0^3)/9 + 
       (124759*ca*cf*nfcf1)/54 - (1399*cf^2*nfcf1)/3 + 
       (2704*ca*cf*LMQ*nfcf1)/3 - 84*cf^2*LMQ*nfcf1 + 110*ca*cf*LMQ^2*nfcf1 - 
       (19294*cf*nfcf0*nfcf1)/27 - (944*cf*LMQ*nfcf0*nfcf1)/3 - 
       40*cf*LMQ^2*nfcf0*nfcf1 - (292*cf*nfcf2)/3 - 6*cf*LMQ*nfcf2 - 
       48*tdFA4R1 + 208*nli*tdFF4iR1 + (4276*ca^3*cf*z3)/9 + 
       (25456*ca^2*cf^2*z3)/9 - (7768*ca*cf^3*z3)/3 - 96*cf^4*z3 - 
       (1936*ca^2*cf^2*LMQ*z3)/3 + 236*ca^2*cf*nfcf0*z3 - 
       (9104*ca*cf^2*nfcf0*z3)/9 + (3296*cf^3*nfcf0*z3)/3 + 
       528*ca^2*cf*LMQ*nfcf0*z3 + (1408*ca*cf^2*LMQ*nfcf0*z3)/3 - 
       (688*ca*cf*nfcf0^2*z3)/9 - (512*cf^2*nfcf0^2*z3)/3 - 
       192*ca*cf*LMQ*nfcf0^2*z3 - (256*cf^2*LMQ*nfcf0^2*z3)/3 - 
       1280*ca*cf*nfcf1*z3 + 400*cf^2*nfcf1*z3 - 528*ca*cf*LMQ*nfcf1*z3 + 
       480*cf*nfcf0*nfcf1*z3 + 192*cf*LMQ*nfcf0*nfcf1*z3 - 296*cf*nfcf2*z3 + 
       64*tdFA4R1*z3 + 256*nli*tdFF4iR1*z3 - (968*ca^3*cf*z3^2)/3 + 
       (704*ca^2*cf*nfcf0*z3^2)/3 - (128*ca*cf*nfcf0^2*z3^2)/3 + 
       (25090*ca^3*cf*z5)/9 - (22000*ca^2*cf^2*z5)/9 + (16720*ca*cf^3*z5)/3 + 
       (4840*ca^3*cf*LMQ*z5)/3 - (14840*ca^2*cf*nfcf0*z5)/9 + 
       (8000*ca*cf^2*nfcf0*z5)/9 - (6080*cf^3*nfcf0*z5)/3 - 
       (3520*ca^2*cf*LMQ*nfcf0*z5)/3 + (320*ca*cf*nfcf0^2*z5)/3 + 
       (640*ca*cf*LMQ*nfcf0^2*z5)/3 - 400*ca*cf*nfcf1*z5 + 480*cf*nfcf2*z5 + 
       320*tdFA4R1*z5 - 640*nli*tdFF4iR1*z5 + 1540*ca^3*cf*z7 - 
       6160*ca^2*cf^2*z7 - 560*ca^2*cf*nfcf0*z7 + 2240*ca*cf^2*nfcf0*z7)
 
ADNSa4 = 1 + 3*a*cf + a^2*((123*ca*cf)/2 - (3*cf^2)/2 + 11*ca*cf*LMQ - 
       22*cf*nfcf0 - 4*cf*LMQ*nfcf0 - 44*ca*cf*z3 + 16*cf*nfcf0*z3) + 
     a^3*((90445*ca^2*cf)/54 - 127*ca*cf^2 - (69*cf^3)/2 + 485*ca^2*cf*LMQ - 
       11*ca*cf^2*LMQ + (121*ca^2*cf*LMQ^2)/3 - (31040*ca*cf*nfcf0)/27 + 
       72*cf^2*nfcf0 - (1036*ca*cf*LMQ*nfcf0)/3 + 4*cf^2*LMQ*nfcf0 - 
       (88*ca*cf*LMQ^2*nfcf0)/3 + (4832*cf*nfcf0^2)/27 + 
       (176*cf*LMQ*nfcf0^2)/3 + (16*cf*LMQ^2*nfcf0^2)/3 - 101*cf*nfcf1 - 
       12*cf*LMQ*nfcf1 - (10948*ca^2*cf*z3)/9 - 572*ca*cf^2*z3 - 
       (968*ca^2*cf*LMQ*z3)/3 + (7168*ca*cf*nfcf0*z3)/9 + 208*cf^2*nfcf0*z3 + 
       (704*ca*cf*LMQ*nfcf0*z3)/3 - (1216*cf*nfcf0^2*z3)/9 - 
       (128*cf*LMQ*nfcf0^2*z3)/3 + 96*cf*nfcf1*z3 - (440*ca^2*cf*z5)/3 + 
       880*ca*cf^2*z5 + (160*ca*cf*nfcf0*z5)/3 - 320*cf^2*nfcf0*z5) + 
     a^4*((52207039*ca^3*cf)/972 - (592141*ca^2*cf^2)/72 - 2024*ca*cf^3 + 
       (4157*cf^4)/8 + (539371*ca^3*cf*LMQ)/27 - 1431*ca^2*cf^2*LMQ - 
       (759*ca*cf^3*LMQ)/2 + (16753*ca^3*cf*LMQ^2)/6 - 
       (121*ca^2*cf^2*LMQ^2)/2 + (1331*ca^3*cf*LMQ^3)/9 - 
       (4379861*ca^2*cf*nfcf0)/81 + (67925*ca*cf^2*nfcf0)/9 + 
       298*cf^3*nfcf0 - (187393*ca^2*cf*LMQ*nfcf0)/9 + 
       1320*ca*cf^2*LMQ*nfcf0 + 138*cf^3*LMQ*nfcf0 - 2988*ca^2*cf*LMQ^2*
        nfcf0 + 44*ca*cf^2*LMQ^2*nfcf0 - (484*ca^2*cf*LMQ^3*nfcf0)/3 + 
       (1363372*ca*cf*nfcf0^2)/81 - (13466*cf^2*nfcf0^2)/9 + 
       6878*ca*cf*LMQ*nfcf0^2 - 288*cf^2*LMQ*nfcf0^2 + 
       1040*ca*cf*LMQ^2*nfcf0^2 - 8*cf^2*LMQ^2*nfcf0^2 + 
       (176*ca*cf*LMQ^3*nfcf0^2)/3 - (392384*cf*nfcf0^3)/243 - 
       (19328*cf*LMQ*nfcf0^3)/27 - (352*cf*LMQ^2*nfcf0^3)/3 - 
       (64*cf*LMQ^3*nfcf0^3)/9 - (375193*ca*cf*nfcf1)/54 + 251*cf^2*nfcf1 - 
       (5014*ca*cf*LMQ*nfcf1)/3 + 12*cf^2*LMQ*nfcf1 - 110*ca*cf*LMQ^2*nfcf1 + 
       (63250*cf*nfcf0*nfcf1)/27 + (1784*cf*LMQ*nfcf0*nfcf1)/3 + 
       40*cf*LMQ^2*nfcf0*nfcf1 + (355*cf*nfcf2)/3 + 6*cf*LMQ*nfcf2 + 
       48*tdFA4R1 - 208*nli*tdFF4iR1 - (912446*ca^3*cf*z3)/27 - 
       (87850*ca^2*cf^2*z3)/3 - 278*ca*cf^3*z3 + 96*cf^4*z3 - 
       (129404*ca^3*cf*LMQ*z3)/9 - 6292*ca^2*cf^2*LMQ*z3 - 
       (5324*ca^3*cf*LMQ^2*z3)/3 + (275488*ca^2*cf*nfcf0*z3)/9 + 
       (61912*ca*cf^2*nfcf0*z3)/3 - 56*cf^3*nfcf0*z3 + 
       14576*ca^2*cf*LMQ*nfcf0*z3 + 4576*ca*cf^2*LMQ*nfcf0*z3 + 
       1936*ca^2*cf*LMQ^2*nfcf0*z3 - (83624*ca*cf*nfcf0^2*z3)/9 - 
       (10240*cf^2*nfcf0^2*z3)/3 - (14656*ca*cf*LMQ*nfcf0^2*z3)/3 - 
       832*cf^2*LMQ*nfcf0^2*z3 - 704*ca*cf*LMQ^2*nfcf0^2*z3 + 
       (25984*cf*nfcf0^3*z3)/27 + (4864*cf*LMQ*nfcf0^3*z3)/9 + 
       (256*cf*LMQ^2*nfcf0^3*z3)/3 + 7792*ca*cf*nfcf1*z3 + 
       576*cf^2*nfcf1*z3 + 1408*ca*cf*LMQ*nfcf1*z3 - 2784*cf*nfcf0*nfcf1*z3 - 
       512*cf*LMQ*nfcf0*nfcf1*z3 + 272*cf*nfcf2*z3 - 64*tdFA4R1*z3 - 
       256*nli*tdFF4iR1*z3 + 4840*ca^3*cf*z3^2 - 1408*ca^2*cf*nfcf0*z3^2 - 
       128*ca*cf*nfcf0^2*z3^2 - 2112*ca*cf*nfcf1*z3^2 + 
       768*cf*nfcf0*nfcf1*z3^2 - (155990*ca^3*cf*z5)/9 + 
       (104080*ca^2*cf^2*z5)/3 + 18040*ca*cf^3*z5 - (4840*ca^3*cf*LMQ*z5)/3 + 
       9680*ca^2*cf^2*LMQ*z5 + (150440*ca^2*cf*nfcf0*z5)/9 - 
       (83680*ca*cf^2*nfcf0*z5)/3 - 6560*cf^3*nfcf0*z5 + 
       (3520*ca^2*cf*LMQ*nfcf0*z5)/3 - 7040*ca*cf^2*LMQ*nfcf0*z5 - 
       (43520*ca*cf*nfcf0^2*z5)/9 + (16000*cf^2*nfcf0^2*z5)/3 - 
       (640*ca*cf*LMQ*nfcf0^2*z5)/3 + 1280*cf^2*LMQ*nfcf0^2*z5 + 
       (1280*cf*nfcf0^3*z5)/3 + 400*ca*cf*nfcf1*z5 - 960*cf^2*nfcf1*z5 - 
       480*cf*nfcf2*z5 - 320*tdFA4R1*z5 + 640*nli*tdFF4iR1*z5 - 
       1540*ca^3*cf*z7 + 9240*ca^2*cf^2*z7 - 18480*ca*cf^3*z7 + 
       560*ca^2*cf*nfcf0*z7 - 3360*ca*cf^2*nfcf0*z7 + 6720*cf^3*nfcf0*z7)
 
Ka3 = a*((-21*cf)/2 + 12*cf*z3) + a^2*((-629*ca*cf)/2 + (397*cf^2)/6 - 
       77*ca*cf*LMQ + (326*cf*nfcf0)/3 + 28*cf*LMQ*nfcf0 + (884*ca*cf*z3)/3 + 
       136*cf^2*z3 + 88*ca*cf*LMQ*z3 - (304*cf*nfcf0*z3)/3 - 
       32*cf*LMQ*nfcf0*z3 - 240*cf^2*z5) + 
     a^3*((-406043*ca^2*cf)/36 + (99757*ca*cf^2)/36 + (2471*cf^3)/12 - 
       (7633*ca^2*cf*LMQ)/2 + (4367*ca*cf^2*LMQ)/6 - (847*ca^2*cf*LMQ^2)/2 + 
       (67520*ca*cf*nfcf0)/9 - (11573*cf^2*nfcf0)/9 + (7990*ca*cf*LMQ*nfcf0)/
        3 - (794*cf^2*LMQ*nfcf0)/3 + 308*ca*cf*LMQ^2*nfcf0 - 
       (9824*cf*nfcf0^2)/9 - (1304*cf*LMQ*nfcf0^2)/3 - 56*cf*LMQ^2*nfcf0^2 + 
       (1713*cf*nfcf1)/2 + 126*cf*LMQ*nfcf1 + (72028*ca^2*cf*z3)/9 + 
       (16570*ca*cf^2*z3)/3 + 488*cf^3*z3 + (10948*ca^2*cf*LMQ*z3)/3 + 
       1496*ca*cf^2*LMQ*z3 + 484*ca^2*cf*LMQ^2*z3 - (40336*ca*cf*nfcf0*z3)/
        9 - 2288*cf^2*nfcf0*z3 - (7600*ca*cf*LMQ*nfcf0*z3)/3 - 
       544*cf^2*LMQ*nfcf0*z3 - 352*ca*cf*LMQ^2*nfcf0*z3 + 
       (6496*cf*nfcf0^2*z3)/9 + (1216*cf*LMQ*nfcf0^2*z3)/3 + 
       64*cf*LMQ^2*nfcf0^2*z3 - 1380*cf*nfcf1*z3 - 144*cf*LMQ*nfcf1*z3 - 
       1232*ca^2*cf*z3^2 - 128*ca*cf*nfcf0*z3^2 + 576*cf*nfcf1*z3^2 + 
       (11900*ca^2*cf*z5)/3 - (24880*ca*cf^2*z5)/3 - 5720*cf^3*z5 - 
       2640*ca*cf^2*LMQ*z5 - (8000*ca*cf*nfcf0*z5)/3 + 4000*cf^2*nfcf0*z5 + 
       960*cf^2*LMQ*nfcf0*z5 + 320*cf*nfcf0^2*z5 - 840*ca*cf^2*z7 + 
       5040*cf^3*z7)

